Complex-valued neural networks to speed-up MR Thermometry during Hyperthermia using Fourier PD and PDUNet

Hyperthermia (HT) in combination with radio- and/or chemotherapy has become an accepted cancer treatment for distinct solid tumour entities. In HT, tumour tissue is exogenously heated to temperatures between 39 and 43 $^\circ$C for 60 minutes. Temperature monitoring can be performed non-invasively using dynamic magnetic resonance imaging (MRI). However, the slow nature of MRI leads to motion artefacts in the images due to the movements of patients during image acquisition. By discarding parts of the data, the speed of the acquisition can be increased - known as undersampling. However, due to the invalidation of the Nyquist criterion, the acquired images might be blurry and can also produce aliasing artefacts. The aim of this work was, therefore, to reconstruct highly undersampled MR thermometry acquisitions with better resolution and with fewer artefacts compared to conventional methods. The use of deep learning in the medical field has emerged in recent times, and various studies have shown that deep learning has the potential to solve inverse problems such as MR image reconstruction. However, most of the published work only focuses on the magnitude images, while the phase images are ignored, which are fundamental requirements for MR thermometry. This work, for the first time, presents deep learning-based solutions for reconstructing undersampled MR thermometry data. Two different deep learning models have been employed here, the Fourier Primal-Dual network and the Fourier Primal-Dual UNet, to reconstruct highly undersampled complex images of MR thermometry. The method reduced the temperature difference between the undersampled MRIs and the fully sampled MRIs from 1.3 $^\circ$C to 0.6 $^\circ$C in full volume and 0.49 $^\circ$C to 0.06 $^\circ$C in the tumour region for an acceleration factor of 10.

==> PlotNeuralNet-master/pycore/blocks.py <==

from .tikzeng import *

#define new block
def block_2ConvPool( name, botton, top, s_filer=256, n_filer=64, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ):
    return [
    to_ConvConvRelu( 
        name="ccr_{}".format( name ),
        s_filer=str(s_filer), 
        n_filer=(n_filer,n_filer), 
        offset=offset, 
        to="({}-east)".format( botton ), 
        width=(size[2],size[2]), 
        height=size[0], 
        depth=size[1],   
        ),    
    to_Pool(         
        name="{}".format( top ), 
        offset="(0,0,0)", 
        to="(ccr_{}-east)".format( name ),  
        width=1,         
        height=size[0] - int(size[0]/4), 
        depth=size[1] - int(size[0]/4), 
        opacity=opacity, ),
    to_connection( 
        "{}".format( botton ), 
        "ccr_{}".format( name )
        )
    ]


def block_Unconv( name, botton, top, s_filer=256, n_filer=64, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ):
    return [
        to_UnPool(  name='unpool_{}'.format(name),    offset=offset,    to="({}-east)".format(botton),         width=1,              height=size[0],       depth=size[1], opacity=opacity ),
        to_ConvRes( name='ccr_res_{}'.format(name),   offset="(0,0,0)", to="(unpool_{}-east)".format(name),    s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1], opacity=opacity ),       
        to_Conv(    name='ccr_{}'.format(name),       offset="(0,0,0)", to="(ccr_res_{}-east)".format(name),   s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1] ),
        to_ConvRes( name='ccr_res_c_{}'.format(name), offset="(0,0,0)", to="(ccr_{}-east)".format(name),       s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1], opacity=opacity ),       
        to_Conv(    name='{}'.format(top),            offset="(0,0,0)", to="(ccr_res_c_{}-east)".format(name), s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1] ),
        to_connection( 
            "{}".format( botton ), 
            "unpool_{}".format( name ) 
            )
    ]




def block_Res( num, name, botton, top, s_filer=256, n_filer=64, offset="(0,0,0)", size=(32,32,3.5), opacity=0.5 ):
    lys = []
    layers = [ *[ '{}_{}'.format(name,i) for i in range(num-1) ], top]
    for name in layers:        
        ly = [ to_Conv( 
            name='{}'.format(name),       
            offset=offset, 
            to="({}-east)".format( botton ),   
            s_filer=str(s_filer), 
            n_filer=str(n_filer), 
            width=size[2],
            height=size[0],
            depth=size[1]
            ),
            to_connection( 
                "{}".format( botton  ), 
                "{}".format( name ) 
                )
            ]
        botton = name
        lys+=ly
    
    lys += [
        to_skip( of=layers[1], to=layers[-2], pos=1.25),
    ]
    return lys




==> PlotNeuralNet-master/pycore/tikzeng.py <==

import os

def to_head( projectpath ):
    pathlayers = os.path.join( projectpath, 'layers/' ).replace('\\', '/')
    return r"""
\documentclass[border=8pt, multi, tikz]{standalone} 
\usepackage{import}
\subimport{"""+ pathlayers + r"""}{init}
\usetikzlibrary{positioning}
\usetikzlibrary{3d} %for including external image 
"""

def to_cor():
    return r"""
\def\ConvColor{rgb:yellow,5;red,2.5;white,5}
\def\ConvReluColor{rgb:yellow,5;red,5;white,5}
\def\PoolColor{rgb:red,1;black,0.3}
\def\UnpoolColor{rgb:blue,2;green,1;black,0.3}
\def\FcColor{rgb:blue,5;red,2.5;white,5}
\def\FcReluColor{rgb:blue,5;red,5;white,4}
\def\SoftmaxColor{rgb:magenta,5;black,7}   
\def\SumColor{rgb:blue,5;green,15}
"""

def to_begin():
    return r"""
\newcommand{\copymidarrow}{\tikz \draw[-Stealth,line width=0.8mm,draw={rgb:blue,4;red,1;green,1;black,3}] (-0.3,0) -- ++(0.3,0);}

\begin{document}
\begin{tikzpicture}
\tikzstyle{connection}=[ultra thick,every node/.style={sloped,allow upside down},draw=\edgecolor,opacity=0.7]
\tikzstyle{copyconnection}=[ultra thick,every node/.style={sloped,allow upside down},draw={rgb:blue,4;red,1;green,1;black,3},opacity=0.7]
"""

# layers definition

def to_input( pathfile, to='(-3,0,0)', width=8, height=8, name="temp" ):
    return r"""
\node[canvas is zy plane at x=0] (""" + name + """) at """+ to +""" {\includegraphics[width="""+ str(width)+"cm"+""",height="""+ str(height)+"cm"+"""]{"""+ pathfile +"""}};
"""

# Conv
def to_Conv( name, s_filer=256, n_filer=64, offset="(0,0,0)", to="(0,0,0)", width=1, height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +r""",
        xlabel={{"""+ str(n_filer) +""", }},
        zlabel="""+ str(s_filer) +""",
        fill=\ConvColor,
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# Conv,Conv,relu
# Bottleneck
def to_ConvConvRelu( name, s_filer=256, n_filer=(64,64), offset="(0,0,0)", to="(0,0,0)", width=(2,2), height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {RightBandedBox={
        name="""+ name +""",
        caption="""+ caption +""",
        xlabel={{ """+ str(n_filer[0]) +""", """+ str(n_filer[1]) +""" }},
        zlabel="""+ str(s_filer) +""",
        fill=\ConvColor,
        bandfill=\ConvReluColor,
        height="""+ str(height) +""",
        width={ """+ str(width[0]) +""" , """+ str(width[1]) +""" },
        depth="""+ str(depth) +"""
        }
    };
"""



# Pool
def to_Pool(name, offset="(0,0,0)", to="(0,0,0)", width=1, height=32, depth=32, opacity=0.5, caption=" "):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {Box={
        name="""+name+""",
        caption="""+ caption +r""",
        fill=\PoolColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# unpool4, 
def to_UnPool(name, offset="(0,0,0)", to="(0,0,0)", width=1, height=32, depth=32, opacity=0.5, caption=" "):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {Box={
        name="""+ name +r""",
        caption="""+ caption +r""",
        fill=\UnpoolColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""



def to_ConvRes( name, s_filer=256, n_filer=64, offset="(0,0,0)", to="(0,0,0)", width=6, height=40, depth=40, opacity=0.2, caption=" " ):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {RightBandedBox={
        name="""+ name + """,
        caption="""+ caption + """,
        xlabel={{ """+ str(n_filer) + """, }},
        zlabel="""+ str(s_filer) +r""",
        fill={rgb:white,1;black,3},
        bandfill={rgb:white,1;black,2},
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""


# ConvSoftMax
def to_ConvSoftMax( name, s_filer=40, offset="(0,0,0)", to="(0,0,0)", width=1, height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +""",
        zlabel="""+ str(s_filer) +""",
        fill=\SoftmaxColor,
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# SoftMax
def to_SoftMax( name, s_filer=10, offset="(0,0,0)", to="(0,0,0)", width=1.5, height=3, depth=25, opacity=0.8, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +""",
        xlabel={{" ","dummy"}},
        zlabel="""+ str(s_filer) +""",
        fill=\SoftmaxColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

def to_Sum( name, offset="(0,0,0)", to="(0,0,0)", radius=2.5, opacity=0.6):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Ball={
        name=""" + name +""",
        fill=\SumColor,
        opacity="""+ str(opacity) +""",
        radius="""+ str(radius) +""",
        logo=$+$
        }
    };
"""


def to_connection( of, to):
    return r"""
\draw [connection]  ("""+of+"""-east)    -- node {\midarrow} ("""+to+"""-west);
"""

def to_skip( of, to, pos=1.25):
    return r"""
\path ("""+ of +"""-southeast) -- ("""+ of +"""-northeast) coordinate[pos="""+ str(pos) +"""] ("""+ of +"""-top) ;
\path ("""+ to +"""-south)  -- ("""+ to +"""-north)  coordinate[pos="""+ str(pos) +"""] ("""+ to +"""-top) ;
\draw [copyconnection]  ("""+of+"""-northeast)  
-- node {\copymidarrow}("""+of+"""-top)
-- node {\copymidarrow}("""+to+"""-top)
-- node {\copymidarrow} ("""+to+"""-north);
"""

def to_end():
    return r"""
\end{tikzpicture}
\end{document}
"""


def to_generate( arch, pathname="file.tex" ):
    with open(pathname, "w") as f: 
        for c in arch:
            print(c)
            f.write( c )
     




==> PlotNeuralNet-master/pyexamples/test_simple.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *

# defined your arch
arch = [
    to_head( '..' ),
    to_cor(),
    to_begin(),
    to_Conv("conv1", 512, 64, offset="(0,0,0)", to="(0,0,0)", height=64, depth=64, width=2 ),
    to_Pool("pool1", offset="(0,0,0)", to="(conv1-east)"),
    to_Conv("conv2", 128, 64, offset="(1,0,0)", to="(pool1-east)", height=32, depth=32, width=2 ),
    to_connection( "pool1", "conv2"), 
    to_Pool("pool2", offset="(0,0,0)", to="(conv2-east)", height=28, depth=28, width=1),
    to_SoftMax("soft1", 10 ,"(3,0,0)", "(pool1-east)", caption="SOFT"  ),
    to_connection("pool2", "soft1"),    
    to_Sum("sum1", offset="(1.5,0,0)", to="(soft1-east)", radius=2.5, opacity=0.6),
    to_connection("soft1", "sum1"),
    to_end()
    ]

def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()


==> PlotNeuralNet-master/pyexamples/unet.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *
from pycore.blocks  import *

arch = [ 
    to_head('..'), 
    to_cor(),
    to_begin(),
    
    #input
    to_input( '../examples/fcn8s/cats.jpg' ),

    #block-001
    to_ConvConvRelu( name='ccr_b1', s_filer=500, n_filer=(64,64), offset="(0,0,0)", to="(0,0,0)", width=(2,2), height=40, depth=40  ),
    to_Pool(name="pool_b1", offset="(0,0,0)", to="(ccr_b1-east)", width=1, height=32, depth=32, opacity=0.5),
    
    *block_2ConvPool( name='b2', botton='pool_b1', top='pool_b2', s_filer=256, n_filer=128, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ),
    *block_2ConvPool( name='b3', botton='pool_b2', top='pool_b3', s_filer=128, n_filer=256, offset="(1,0,0)", size=(25,25,4.5), opacity=0.5 ),
    *block_2ConvPool( name='b4', botton='pool_b3', top='pool_b4', s_filer=64,  n_filer=512, offset="(1,0,0)", size=(16,16,5.5), opacity=0.5 ),

    #Bottleneck
    #block-005
    to_ConvConvRelu( name='ccr_b5', s_filer=32, n_filer=(1024,1024), offset="(2,0,0)", to="(pool_b4-east)", width=(8,8), height=8, depth=8, caption="Bottleneck"  ),
    to_connection( "pool_b4", "ccr_b5"),

    #Decoder
    *block_Unconv( name="b6", botton="ccr_b5", top='end_b6', s_filer=64,  n_filer=512, offset="(2.1,0,0)", size=(16,16,5.0), opacity=0.5 ),
    to_skip( of='ccr_b4', to='ccr_res_b6', pos=1.25),
    *block_Unconv( name="b7", botton="end_b6", top='end_b7', s_filer=128, n_filer=256, offset="(2.1,0,0)", size=(25,25,4.5), opacity=0.5 ),
    to_skip( of='ccr_b3', to='ccr_res_b7', pos=1.25),    
    *block_Unconv( name="b8", botton="end_b7", top='end_b8', s_filer=256, n_filer=128, offset="(2.1,0,0)", size=(32,32,3.5), opacity=0.5 ),
    to_skip( of='ccr_b2', to='ccr_res_b8', pos=1.25),    
    
    *block_Unconv( name="b9", botton="end_b8", top='end_b9', s_filer=512, n_filer=64,  offset="(2.1,0,0)", size=(40,40,2.5), opacity=0.5 ),
    to_skip( of='ccr_b1', to='ccr_res_b9', pos=1.25),
    
    to_ConvSoftMax( name="soft1", s_filer=512, offset="(0.75,0,0)", to="(end_b9-east)", width=1, height=40, depth=40, caption="SOFT" ),
    to_connection( "end_b9", "soft1"),
     
    to_end() 
    ]


def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()
    


==> PlotNeuralNet-master/tikzmake.sh <==
#!/bin/bash


python $1.py 
pdflatex $1.tex

rm *.aux *.log *.vscodeLog
rm *.tex

if [[ "$OSTYPE" == "darwin"* ]]; then
    open $1.pdf
else
    xdg-open $1.pdf
fi

